The unique extremal threemodular lattice of rank 26, the generalized hexagon $(2,8)$, and the tight Cayley-plane $5$-design

We reconstruct the generalized hexagon of order $(2,8)$ from an abstract even rank-$26$ lattice of determinant $3$ and minimum $4$, and conversely reconstruct the lattice from the hexagon. Harmonic theta identities determine the $819$ shortest vectors in a non-zero discriminant class and their association scheme, and show that every non-empty positive-norm shell of the lattice and its dual is a spherical $5$-design. In the converse direction, the rank-$26$ idempotent gives the lattice, with saturation proved by a short dual-coset argument. A positive-definite Niemeier construction proves existence and uniqueness of the lattice and hence of the hexagon. The third moment of a projective $3$-design in the Cayley plane reconstructs the traceless Albert product. This upgrades angle-preserving bijections to elements of $F_4(\mathbb R)$ and proves geometric uniqueness of the tight $819$-point projective $5$-design. Finally, line deletion gives a rootless index-four sublattice of $N(A_1^{24})$ with a Golay trio and an oriented gluing. The gluing data form eight root-sign orbits, on which $L_3(2)\cong L_2(7)$ acts as on $\mathbf P^1(\mathbf{F}_7)$; two explicit Golay permutations prove transitivity. This proves uniqueness and gives the automorphism-group order. The group is identified afterward as ${}^3D_4(2):3$, with a central factor $C_2$ for the full lattice group. The reconstruction and deletion arguments parallel the length-$26$ binary code construction.

==> anc/hexagon_exact_checks.py <==
#!/usr/bin/env python3
"""Exact verification aid for the rank-26 lattice / hexagon manuscript (v6).

Requires Python 3.10 or later; no third-party packages.
Run: python3 hexagon_exact_checks.py

Checks the moment-derived intersection tables and eigenmatrices, Gegenbauer
sums, the explicit Golay model and quotient data, all common-affine candidates
for the octad-wise trio group, its projective-line action and diagonal
complement, harmonic-system determinants, theta characters through norm 12,
and the rank-27 theta formula and Albert-product normalization.

All arithmetic is integral or rational. These are finite consistency checks,
not substitutes for the theoretical gluing, uniqueness, all-shell, or Jordan
algebra proofs. Classical group orders and the standard theta-series basis
are inputs where explicitly noted.
"""
from __future__ import annotations

from collections import Counter
from fractions import Fraction
from typing import Iterable
from itertools import product, permutations
from math import isqrt, lcm


def check(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)


def echelon(rows: Iterable[int]) -> dict[int, int]:
    pivots: dict[int, int] = {}
    for row in rows:
        while row:
            k = row.bit_length() - 1
            if k in pivots:
                row ^= pivots[k]
            else:
                pivots[k] = row
                break
    return pivots


def reduce_word(word: int, pivots: dict[int, int]) -> int:
    for k in sorted(pivots, reverse=True):
        if (word >> k) & 1:
            word ^= pivots[k]
    return word


def span(rows: Iterable[int]) -> list[int]:
    result = [0]
    for row in rows:
        result += [x ^ row for x in result]
    return result


def dot(a: int, b: int) -> int:
    return (a & b).bit_count() % 2


def solve(rows: list[int], rhs: list[int], n: int) -> int:
    """Solve independent binary linear equations, setting free variables to zero."""
    check(len(rows) == len(rhs), 'Incompatible equation sizes')
    pivots: dict[int, tuple[int, int]] = {}
    for row, value in zip(rows, rhs):
        check(0 <= row < (1 << n), 'Equation outside the stated dimension')
        while row:
            k = row.bit_length() - 1
            if k not in pivots:
                pivots[k] = (row, value)
                break
            old_row, old_value = pivots[k]
            row ^= old_row
            value ^= old_value
        else:
            check(value == 0, 'Inconsistent binary equations')
    solution = 0
    for k in sorted(pivots):
        row, value = pivots[k]
        if dot(row, solution) != value:
            solution |= 1 << k
    check(all(dot(row, solution) == value for row, value in zip(rows, rhs)),
          'Linear solution failed verification')
    return solution


def permute_word(word: int, permutation: list[int]) -> int:
    result = 0
    while word:
        bit = word & -word
        word ^= bit
        result |= 1 << permutation[bit.bit_length() - 1]
    return result



def permutation_group(generators: list[tuple[int, ...]]) -> set[tuple[int, ...]]:
    """Enumerate a small permutation group by exact breadth-first closure."""
    n = len(generators[0])
    identity = tuple(range(n))
    seen, frontier = {identity}, [identity]
    while frontier:
        element = frontier.pop()
        for generator in generators:
            image = tuple(generator[element[i]] for i in range(n))
            if image not in seen:
                seen.add(image)
                frontier.append(image)
    return seen


def permutation_order(permutation: tuple[int, ...]) -> int:
    remaining, result = set(range(len(permutation))), 1
    while remaining:
        start = next(iter(remaining))
        point, length = start, 0
        while point in remaining:
            remaining.remove(point)
            point = permutation[point]
            length += 1
        result = lcm(result, length)
    return result


def check_full_trio(generators: list[int], code: set[int],
                    functionals: list[int]) -> None:
    """Check every common-linear-part affine coordinate permutation.

    The proof in the manuscript, not this enumeration, establishes that all
    octad-wise coordinate automorphisms have this form.  The enumeration checks
    all 168 * 8^3 candidates and the action on actual quotient representatives.
    """
    mask = (1 << 24) - 1
    representatives = [solve(functionals, [1, 1, 1] + [(v >> j) & 1 for j in range(3)], 48)
                       for v in range(8)]
    linear_maps = []
    for columns in product(range(1, 8), repeat=3):
        if len(echelon(columns)) == 3:
            linear_maps.append(tuple(
                (columns[0] if v & 1 else 0) ^
                (columns[1] if v & 2 else 0) ^
                (columns[2] if v & 4 else 0) for v in range(8)))
    check(len(set(linear_maps)) == 168, 'GL(3,2) order')

    identity = tuple(range(8))
    residual, shifts, all_valid = set(), {}, 0
    for linear in linear_maps:
        lookups = []
        for t in range(8):
            permutation = [linear[v] ^ t for v in range(8)]
            lookups.append([permute_word(w, permutation) for w in range(256)])
        valid_translations = set()
        for t1, t2, t3 in product(range(8), repeat=3):
            tables = (lookups[t1], lookups[t2], lookups[t3])
            def image_word(word: int) -> int:
                return (tables[0][word & 255] |
                        (tables[1][(word >> 8) & 255] << 8) |
                        (tables[2][word >> 16] << 16))
            if not all(image_word(g) in code for g in generators[-3:]):
                continue
            check(all(image_word(g) in code for g in generators), 'Affine code automorphism')
            total = t1 ^ t2 ^ t3
            action = tuple(linear[v] ^ total for v in range(8))
            for v, pair in enumerate(representatives):
                transformed = image_word(pair & mask) | (image_word(pair >> 24) << 24)
                values = [dot(f, transformed) for f in functionals]
                expected = [1, 1, 1] + [(action[v] >> j) & 1 for j in range(3)]
                check(values == expected, 'Full affine action on actual sign-orbit representatives')
            valid_translations.add((t1, t2, t3))
            residual.add(action)
        check(len(valid_translations) == 64, 'Exactly 64 lifts of every linear part')
        totals = {t1 ^ t2 ^ t3 for t1, t2, t3 in valid_translations}
        check(len(totals) == 1, 'Translation sum uniquely determined by linear part')
        shift = next(iter(totals))
        shifts[linear] = shift
        check(valid_translations == {(t1, t2, t1 ^ t2 ^ shift)
                                     for t1 in range(8) for t2 in range(8)},
              'Translation-sum description of all lifts')
        check((shift, shift, shift) in valid_translations, 'Diagonal affine lift exists')
        all_valid += len(valid_translations)
    check(all_valid == 10752 and len(residual) == 168, 'Octad-wise group and residual orders')
    check(shifts[identity] == 0, 'Translation kernel is sum-zero 2^6')

    sigma = tuple(((v & 1) << 1) | ((v & 2) << 1) | ((v & 4) >> 2) for v in range(8))
    tau = tuple(v ^ ((v & 2) >> 1) ^ 4 for v in range(8))
    check(permutation_group([sigma, tau]) == residual, 'Two residual generators give all 168 elements')
    check({tuple(a[b[v]] for v in range(8)) for a in residual for b in residual} == residual,
          'Residual group closure and diagonal-complement closure')
    check({g[0] for g in residual} == set(range(8)), 'Residual transitivity')
    stabilizer = {g for g in residual if g[0] == 0}
    check(len(stabilizer) == 21 and {g[1] for g in stabilizer} == set(range(1, 8)),
          'Point stabilizer order and double transitivity')

    # Exhibit an actual conjugacy with PSL(2,7) on P^1(F_7).
    # The projective point infinity is encoded as 7.
    projective_group = set()
    for a, b, c, d in product(range(7), repeat=4):
        if (a*d - b*c) % 7 != 1:
            continue
        action = []
        for value in range(8):
            numerator, denominator = ((a, c) if value == 7 else
                                      ((a*value + b) % 7, (c*value + d) % 7))
            action.append(7 if denominator == 0 else numerator * pow(denominator, -1, 7) % 7)
        projective_group.add(tuple(action))
    check(len(projective_group) == 168, 'PSL(2,7) projective action order')
    seven = next(g for g in residual if permutation_order(g) == 7)
    fixed = next(v for v in range(8) if seven[v] == v)
    start = next(v for v in range(8) if v != fixed)
    identification = [0] * 8
    identification[fixed] = 7
    point = start
    for k in range(7):
        identification[point] = k
        point = seven[point]
    inverse = [identification.index(k) for k in range(8)]
    conjugated = {tuple(identification[g[inverse[k]]] for k in range(8)) for g in residual}
    check(conjugated == projective_group, 'Equivariant identification with P^1(F_7)')

    # Pure block permutations preserve the code and act trivially on the eight
    # sign classes, with the quotient characters relabelled along with octads.
    for blocks in permutations(range(3)):
        permutation = [8 * blocks[b] + v for b in range(3) for v in range(8)]
        check(all(permute_word(g, permutation) in code for g in generators),
              'Pure block permutation preserves the Golay code')
        inverse_blocks = [blocks.index(i) for i in range(3)]
        for v, pair in enumerate(representatives):
            b1, b2 = pair & mask, pair >> 24
            bs = [b1, b2, b1 ^ b2]
            transformed = (permute_word(bs[inverse_blocks[0]], permutation) |
                           (permute_word(bs[inverse_blocks[1]], permutation) << 24))
            check([dot(f, transformed) for f in functionals] ==
                  [1, 1, 1] + [(v >> j) & 1 for j in range(3)],
                  'Block S3 fixes sign classes after character relabelling')
    check(64 * 168 * 6 == 64512 and 64 * 21 == 1344 and 64 * 21 * 6 == 8064,
          'Full trio group and sign-orbit stabilizer orders')
    check(2**5 * 8064 == 258048 and 2**5 * 64 == 2**11, 'Line extension arithmetic')
    print('Full octad-wise group: 10752 affine permutations; kernel 2^6; quotient order 168.')
    print('Diagonal complement checked; residual action is conjugate to PSL(2,7) on P^1(F_7).')
    print('Pure block S3 fixes the eight classes; full trio order 64512; orbit stabilizer 8064.')


def check_symmetric_square() -> None:
    eigenmatrix = [[1, 18, 288, 512], [1, 5, 2, -8],
                   [1, -3, -6, 8], [1, -9, 72, -64]]
    coefficients = [Fraction(2, 63), Fraction(-1, 63), Fraction(1, 126), Fraction(-1, 252)]
    eigenvalues = [sum(Fraction(p) * c*c for p, c in zip(row, coefficients))
                   for row in eigenmatrix]
    check(eigenvalues == [Fraction(2, 63), Fraction(1, 441), 0, Fraction(1, 441)],
          'Schur-square eigenvalues')
    check(1 + 324 + 26 == 26 * 27 // 2 == 351 < 468, 'Symmetric-square ranks')
    print('Schur square: exact eigenvalues checked; rank 351 = dim Sym^2(R^26) < 468.')



# Additional exact finite checks for the hexagon paper.
# Appended to the independent Golay checks below when building the ancillary file.


def matrix_product(a: list[list[Fraction]], b: list[list[Fraction]]) -> list[list[Fraction]]:
    check(bool(a) and bool(b) and len(a[0]) == len(b), 'Matrix dimensions')
    return [[sum(a[i][k] * b[k][j] for k in range(len(b)))
             for j in range(len(b[0]))] for i in range(len(a))]


def transpose(a: list[list[Fraction]]) -> list[list[Fraction]]:
    return [list(column) for column in zip(*a)]


def matrix_inverse(a: list[list[Fraction]]) -> list[list[Fraction]]:
    n = len(a)
    check(all(len(row) == n for row in a), 'Inverse requires a square matrix')
    work = [[Fraction(x) for x in row] + [Fraction(i == j) for j in range(n)]
            for i, row in enumerate(a)]
    for j in range(n):
        pivot = next((i for i in range(j, n) if work[i][j]), None)
        check(pivot is not None, 'Singular matrix')
        work[j], work[pivot] = work[pivot], work[j]
        divisor = work[j][j]
        work[j] = [x / divisor for x in work[j]]
        for i in range(n):
            if i != j:
                factor = work[i][j]
                work[i] = [x - factor * y for x, y in zip(work[i], work[j])]
    return [row[n:] for row in work]


def check_intersection_numbers() -> None:
    """Reconstruct the intersection tables from the polarized moments."""
    r = [Fraction(-4, 3), Fraction(2, 3), Fraction(-1, 3)]
    s = Fraction(8, 3)
    vandermonde = [[x**a for x in r] for a in range(3)]
    inv = matrix_inverse(vandermonde)
    expected = [
        [[1, 16, 0], [16, 16, 256], [0, 256, 256]],
        [[1, 1, 16], [1, 142, 144], [16, 144, 352]],
        [[0, 9, 9], [9, 81, 198], [9, 198, 304]],
    ]
    valencies = [1, 18, 288, 512]
    multiplicities = [1, 324, 468, 26]
    P = [[Fraction(x) for x in row] for row in
         [[1, 18, 288, 512], [1, 5, 2, -8],
          [1, -3, -6, 8], [1, -9, 72, -64]]]
    # Store p[k][i][j] = p_{ij}^k, including the diagonal relation.
    p = [[[Fraction(0) for _ in range(4)] for _ in range(4)] for _ in range(4)]
    for k in range(4):
        p[k][0][k] = p[k][k][0] = Fraction(1)
    for i in range(4):
        p[0][i][i] = Fraction(valencies[i])
    for k, t in enumerate(r, start=1):
        moment = [[Fraction(819), Fraction(0), Fraction(224)],
                  [Fraction(0), 84*t, 16*t],
                  [Fraction(224), 16*t, 8*(s*s + 2*t*t)]]
        remainder = [[moment[a][b] - s**a*t**b - t**a*s**b
                      for b in range(3)] for a in range(3)]
        table = matrix_product(matrix_product(inv, remainder), transpose(inv))
        check(table == expected[k-1], f'Intersection table {k}')
        for i in range(3):
            for j in range(3):
                p[k][i+1][j+1] = table[i][j]
    for k, i, j in product(range(4), repeat=3):
        check(p[k][i][j] == p[k][j][i] and p[k][i][j] >= 0
              and p[k][i][j].denominator == 1, 'Integral symmetric intersection number')
        check(valencies[k]*p[k][i][j] == valencies[i]*p[i][k][j],
              'Intersection balance identity')
    for k, i in product(range(4), repeat=2):
        check(sum(p[k][i]) == valencies[i], 'Intersection row sum')
    for ell, i, j in product(range(4), repeat=3):
        check(sum(p[k][i][j]*P[ell][k] for k in range(4)) == P[ell][i]*P[ell][j],
              'Bose--Mesner eigenvalue multiplication')
    for i, j in product(range(4), repeat=2):
        check(sum(multiplicities[k]*P[k][i]*P[k][j] for k in range(4))
              == (819*valencies[i] if i == j else 0), 'Eigenmatrix orthogonality')
    Q = [[multiplicities[j]*P[j][i]/valencies[i] for j in range(4)] for i in range(4)]
    check([row[3] for row in Q] == [26, -13, Fraction(13, 2), Fraction(-13, 4)],
          'Second eigenmatrix column for the 26-dimensional constituent')
    print('Moment reconstruction: all three intersection tables, eigenmatrices, and products pass.')


def check_gegenbauer() -> None:
    """Use the standard C_n^(12) recurrence, with no floating-point arithmetic."""
    angles = [Fraction(1), Fraction(-1, 2), Fraction(1, 4), Fraction(-1, 8)]
    weights = [1, 18, 288, 512]
    values = [[Fraction(1)]*4, [24*x for x in angles]]
    for n in range(1, 6):
        values.append([(2*(n+12)*x*values[n][i] - (n+23)*values[n-1][i])/(n+1)
                       for i, x in enumerate(angles)])
    sums = [sum(w*x for w, x in zip(weights, row)) for row in values]
    check(all(sums[d] == 0 for d in (1, 2, 4, 5)), 'Half-shell harmonic vanishing')
    check(sums[3] == 6552 and sums[6] == 626535, 'Nonzero cubic and sextic sums')
    check(sum(w*x*x for w, x in zip(weights, angles)) == Fraction(819, 26),
          'Spherical second moment')
    check(sum(w*x**4 for w, x in zip(weights, angles)) == Fraction(3*819, 26*28),
          'Spherical fourth moment')
    for d in (2, 4):
        # The determinant is affine in k; checking its slope and intercept
        # is a symbolic check of its independence of k, not a finite sample.
        h = Fraction(d+13)
        top_right = Fraction(54)
        lower_left_slope = -6/h
        lower_right_slope = -324/h
        lower_right_constant = 54*(Fraction(4, 3)+4/h)
        check(lower_right_slope - top_right*lower_left_slope == 0,
              'All-shell determinant has a nonzero k coefficient')
        check(lower_right_constant == 72*(1+3/h) != 0,
              'All-shell determinant constant')
    print('Gegenbauer sums: degrees 1,2,4,5 vanish; degrees 3,6 give 6552 and 626535.')
    print('All-shell systems: the determinant is independent of k and nonzero in degrees 2 and 4.')


def series_mul(a: list[Fraction], b: list[Fraction], degree: int) -> list[Fraction]:
    result = [Fraction(0)]*(degree+1)
    for i, x in enumerate(a[:degree+1]):
        if x:
            for j, y in enumerate(b[:degree+1-i]):
                if y:
                    result[i+j] += x*y
    return result


def series_power(a: list[Fraction], exponent: int, degree: int) -> list[Fraction]:
    check(exponent >= 0, 'Negative series exponent')
    result = [Fraction(1)] + [Fraction(0)]*degree
    base = a[:degree+1]
    while exponent:
        if exponent & 1:
            result = series_mul(result, base, degree)
        exponent >>= 1
        if exponent:
            base = series_mul(base, base, degree)
    return result


def series_sum(*terms: tuple[int | Fraction, list[Fraction]]) -> list[Fraction]:
    degree = max(len(row) for _, row in terms)-1
    return [sum(Fraction(c)*row[i] for c, row in terms if i < len(row))
            for i in range(degree+1)]


def series_D(a: list[Fraction], denominator: int = 1) -> list[Fraction]:
    return [Fraction(i, denominator)*x for i, x in enumerate(a)]


def divisor_sum(n: int, power: int) -> int:
    return sum(d**power for d in range(1, n+1) if n % d == 0)


def check_theta_series(max_norm: int = 12) -> None:
    """Construct E6 from A2^3, solve the exact recursion, and compare rank 27.

    In the first calculation index i means q^(i/3), where q exponent is
    half the squared norm. In the rank-27 comparison index i means t^(i/3),
    where t exponent is the squared norm.
    """
    check(max_norm >= 12 and max_norm % 2 == 0, 'Use an even norm cutoff at least 12')
    kmax = max_norm//2
    degree = 3*kmax
    zero = lambda: [Fraction(0)]*(degree+1)
    alpha, beta = zero(), zero()
    # Q=m^2+n^2-mn >= (m^2+n^2)/2; the generous bound also covers the shift.
    bound = isqrt(2*kmax)+4
    for m, n in product(range(-bound, bound+1), repeat=2):
        Qmn = m*m+n*n-m*n
        ia, ib = 3*Qmn, 3*(Qmn+m)+1
        if ia <= degree:
            alpha[ia] += 1
        if 0 <= ib <= degree:
            beta[ib] += 1
    a = series_sum((1, series_power(alpha, 3, degree)),
                   (2, series_power(beta, 3, degree)))
    b = series_sum((3, series_mul(alpha, series_power(beta, 2, degree), degree)))
    check(a[0] == 1 and a[3] == 72 and a[6] == 270 and b[2] == 27,
          'A2^3 reconstruction of E6 and its minuscule coset')
    check(all(x == 0 for i, x in enumerate(a) if i % 3 != 0), 'E6 norm parity')
    check(all(x == 0 for i, x in enumerate(b) if i % 3 != 2), 'E6 coset norm congruence')

    E4 = [Fraction(1)] + [Fraction(240*divisor_sum(n, 3)) for n in range(1, kmax+1)]
    E6 = [Fraction(1)] + [Fraction(-504*divisor_sum(n, 5)) for n in range(1, kmax+1)]
    delta = [Fraction(1)] + [Fraction(0)]*kmax
    for n in range(1, kmax+1):
        factor = [Fraction(1)] + [Fraction(0)]*kmax
        factor[n] = -1
        delta = series_mul(delta, series_power(factor, 24, kmax), kmax)
    delta = [Fraction(0)] + delta[:-1]
    scalar = series_sum((1, series_power(E4, 4, kmax)),
                        (-888, series_mul(delta, E4, kmax)))
    quadratic = series_sum((-1872, series_mul(delta, E6, kmax)))
    f, g = zero(), zero()
    f[0] = 1
    Da, Db = series_D(a, 3), series_D(b, 3)

    def lhs_scalar() -> list[Fraction]:
        return series_sum((1, series_mul(f, a, degree)), (2, series_mul(g, b, degree)))

    def lhs_quadratic() -> list[Fraction]:
        return series_sum((6, series_mul(a, series_D(f, 3), degree)),
                          (-26, series_mul(f, Da, degree)),
                          (12, series_mul(b, series_D(g, 3), degree)),
                          (-52, series_mul(g, Db, degree)))

    check(324 - 54*6 == 0 and -1152 != 0, 'Theta recursion determinant')
    for k in range(1, kmax+1):
        residual_scalar = scalar[k] - lhs_scalar()[3*k]
        residual_quadratic = quadratic[k] - lhs_quadratic()[3*k]
        new_g = (6*k*residual_scalar - residual_quadratic)/1152
        new_f = residual_scalar - 54*new_g
        check(new_f >= 0 and new_g >= 0 and new_f.denominator == new_g.denominator == 1,
              f'Integral nonnegative theta characters at k={k}')
        f[3*k], g[3*k-2] = new_f, new_g
    sl, ql = lhs_scalar(), lhs_quadratic()
    for i in range(degree+1):
        check(sl[i] == (scalar[i//3] if i % 3 == 0 else 0), 'Full scalar series identity')
        check(ql[i] == (quadratic[i//3] if i % 3 == 0 else 0), 'Full quadratic series identity')
    expected_f = [1, 0, 117936, 15235584, 480957750, 7000680960, 62401903200]
    expected_g = [0, 819, 748800, 53922960, 1257177600, 15183186291]
    check([f[3*k] for k in range(7)] == expected_f, 'Displayed theta_L coefficients')
    check([g[3*k-2] for k in range(1, 7)] == expected_g, 'Displayed theta_C coefficients')

    degree_t = 3*max_norm
    glued = [Fraction(0)]*(degree_t+1)
    nb = isqrt(max_norm)+3
    for i, coefficient in enumerate(f):
        if coefficient:
            for n in range(-nb, nb+1):
                exponent = 2*i+9*n*n
                if exponent <= degree_t:
                    glued[exponent] += coefficient
    for i, coefficient in enumerate(g):
        if coefficient:
            for n in range(-nb, nb+1):
                exponent = 2*i+9*n*n+6*n+1
                if exponent <= degree_t:
                    glued[exponent] += 2*coefficient
    check(all(x == 0 for i, x in enumerate(glued) if i % 3), 'Integral norms in M')
    glued_integer = glued[::3]

    theta3 = [Fraction(0)]*(max_norm+1)
    for n in range(-isqrt(max_norm), isqrt(max_norm)+1):
        theta3[n*n] += 1
    delta8 = [Fraction(1)] + [Fraction(0)]*max_norm
    for n in range(1, max_norm+1):
        if n % 2 or n % 4 == 0:
            factor = [Fraction(1)] + [Fraction(0)]*max_norm
            factor[n] = -1
            delta8 = series_mul(delta8, series_power(factor, 8, max_norm), max_norm)
    delta8 = [Fraction(0)] + delta8[:-1]
    bases = [series_mul(series_power(theta3, 27-8*j, max_norm),
                        series_power(delta8, j, max_norm), max_norm) for j in range(4)]
    coefficients = [1, -54, 216, -1024]
    closed = series_sum(*list(zip(coefficients, bases)))
    check(closed == glued_integer, 'Rank-27 closed form versus independent theta-character gluing')
    check(closed[:9] == [1, 0, 0, 1640, 119574, 1497600, 16733184, 108081792, 588805308],
          'Displayed rank-27 theta coefficients')
    # Independently recover the four coefficients in the standard theta basis.
    target = [1, 0, 0, 1640]
    solved: list[Fraction] = []
    for j in range(4):
        solved.append((target[j] - sum(solved[i]*bases[i][j] for i in range(j)))/bases[j][j])
    check(solved == coefficients, 'Triangular determination of the closed-form coefficients')
    print(f'Theta characters: exact E6/A2^3 recursion and rank-27 closed form agree through norm {max_norm}.')
    print('  theta_L, norms 0,2,...,12:', ', '.join(str(int(f[3*k])) for k in range(7)))
    print('  theta_C, norms 2/3,8/3,...,32/3:', ', '.join(str(int(g[3*k-2])) for k in range(1, 7)))
    print('  Theta_M, norms 0,...,12:', ', '.join(str(int(x)) for x in closed[:13]))


def check_albert_normalization() -> None:
    """Check the local normalization, not the full Albert-algebra theorem."""
    norm_x = Fraction(8, 3)
    # Write a vector as alpha*E + beta*x, with (E,E)=3, E perpendicular to x.
    def jordan(u: tuple[Fraction, Fraction], v: tuple[Fraction, Fraction], sign: int):
        a, b = u
        c, d = v
        return (a*c + b*d*norm_x/3, a*d+c*b+sign*Fraction(2, 3)*b*d)
    for sign in (1, -1):
        p = (Fraction(1, 3), Fraction(sign, 2))
        check(jordan(p, p, sign) == p, 'Primitive idempotent normalization')
        check(3*p[0] == 1 and 3*p[0]**2 + norm_x*p[1]**2 == 1,
              'Idempotent trace and norm')
    # The lattice gluing labels x by 1 and c/3 by 1 in Z/3. With identity c,
    # p=c/3-x/2 has 2p in M, whereas the plus sign does not.
    check((-1) % 3 == 2, 'Negative half-shell matches the integral rank-27 gluing')
    check(1 % 3 != 2, 'Do not conflate the two orientation conventions')
    print('Albert normalization: both oriented products and the integral rank-27 sign convention pass.')

def main() -> None:
    # Within each block the point index is x + 2*y + 4*z.
    x, y, z = 0xAA, 0xCC, 0xF0
    def block(a: int, b: int, c: int) -> int:
        return a | (b << 8) | (c << 16)

    octads = [block(255, 0, 0), block(0, 255, 0), block(0, 0, 255)]
    generators = octads + [block(l, l, 0) for l in (x, y, z)]
    generators += [block(l, 0, l) for l in (x, y, z)]
    generators += [block(x & y, x & y, (x & y) ^ x ^ z),
                   block(y & z, y & z, (y & z) ^ x ^ y),
                   block(z & x, z & x, (z & x) ^ y ^ z)]
    code = set(span(generators))
    code_basis = echelon(generators)
    check(len(code_basis) == 12 and len(code) == 4096, 'Code dimension')
    check(all(dot(a, b) == 0 for a in generators for b in generators),
          'Code self-orthogonality')
    weights = Counter(word.bit_count() for word in code)
    check(weights == {0: 1, 8: 759, 12: 2576, 16: 759, 24: 1},
          'Golay weight enumerator')
    print('Golay code: dimension 12; weights', dict(sorted(weights.items())))

    g1, g2 = octads[1] ^ octads[2], octads[0] ^ octads[2]
    w_basis = octads + [block(l, l, l) for l in (x, y, z)]
    # Membership w*g_i in C is tested by orthogonality to C = C^perp.
    constraints = [c & g1 for c in generators] + [c & g2 for c in generators]
    check(24 - len(echelon(constraints)) == 6, 'Sign kernel dimension')
    check(len(echelon(w_basis)) == 6, 'Common-affine basis dimension')
    check(all((w & g1) in code and (w & g2) in code for w in w_basis),
          'Common-affine basis does not lie in W')

    mask = (1 << 24) - 1
    sign_images = [reduce_word((1 << i) & g1, code_basis)
                   | (reduce_word((1 << i) & g2, code_basis) << 24)
                   for i in range(24)]
    check(len(echelon(sign_images)) == 18, 'Sign-image dimension')
    functionals = [(w & g2) | ((w & g1) << 24) for w in w_basis]
    check(len(echelon(functionals)) == 6, 'Orbit-functional rank')
    check(all(dot(f, v) == 0 for f in functionals for v in sign_images),
          'Orbit functional is not sign invariant')
    code_pair_basis = generators + [c << 24 for c in generators]
    check(all(dot(f, c) == 0 for f in functionals for c in code_pair_basis),
          'Orbit functional is not well defined modulo the code')
    check(len(echelon(code_pair_basis + sign_images)) == 42,
          'Orbit-functional kernel differs from the sign image')
    check(len(echelon(functionals[:3])) == 3, 'Admissibility rank')
    print('Admissible maps: 2^21; sign-image dimension 18; eight sign orbits.')

    sigma_point = lambda v: ((v & 1) << 1) | ((v & 2) << 1) | ((v & 4) >> 2)
    shear_point = lambda v: v ^ ((v & 2) >> 1)
    sigma = [8 * b + sigma_point(v) for b in range(3) for v in range(8)]
    tau = [8 * b + (shear_point(v) ^ (4 if b == 2 else 0))
           for b in range(3) for v in range(8)]
    for name, permutation in [('sigma', sigma), ('tau', tau)]:
        check(sorted(permutation) == list(range(24)), name + ' is not a permutation')
        check(all(permute_word(c, permutation) in code for c in generators),
              name + ' does not preserve the code')
        check(all(permute_word(o, permutation) == o for o in octads),
              name + ' does not preserve the ordered trio')
    a, b, d = generators[-3:]
    check(permute_word(a, sigma) == b and permute_word(b, sigma) == d
          and permute_word(d, sigma) == a, 'sigma on the quadratic generators')
    check(permute_word(a, tau) == a ^ block(y, y, 0) ^ octads[2], 'tau(a)')
    check(permute_word(b, tau) == b, 'tau(b)')
    check(permute_word(d, tau) == b ^ d ^ octads[2], 'tau(d)')

    def parameters(pair: int) -> list[int]:
        return [dot(f, pair) for f in functionals]
    def permute_pair(pair: int, permutation: list[int]) -> int:
        return permute_word(pair & mask, permutation) | (permute_word(pair >> 24, permutation) << 24)

    # Verify the induced eight-point action on actual representatives, not only
    # on a separately specified abstract permutation representation.
    for v in range(8):
        rhs = [1, 1, 1] + [(v >> j) & 1 for j in range(3)]
        representative = solve(functionals, rhs, 48)
        for permutation, image in [(sigma, sigma_point(v)), (tau, shear_point(v) ^ 4)]:
            expected = [1, 1, 1] + [(image >> j) & 1 for j in range(3)]
            check(parameters(permute_pair(representative, permutation)) == expected,
                  'Induced eight-point action is incorrect')
    orbit = {0}
    while True:
        expanded = orbit | {sigma_point(v) for v in orbit} | {shear_point(v) ^ 4 for v in orbit}
        if expanded == orbit:
            break
        orbit = expanded
    check(orbit == set(range(8)), 'The eight-point action is not transitive')
    print('Both coordinate permutations preserve the code; residual action is transitive.')

    check_full_trio(generators, code, functionals)
    check_symmetric_square()

    # Rank-25 root-exclusion arithmetic from rank-32 harmonic identities.
    roots_e7, shell4_e7, coset_e7 = 126, 756, 56
    total4 = 146880 + 216 * roots_e7
    scalar_rhs = total4 - shell4_e7
    harmonic_rhs = Fraction(528 * roots_e7 * 50 + shell4_e7 * 100, 28)
    check(scalar_rhs == 173340 and harmonic_rhs == 121500, 'E7 scalar/harmonic counts')
    a_count = Fraction(scalar_rhs - harmonic_rhs, 56 + 40)
    b_count = scalar_rhs - 56 * a_count
    check((a_count, b_count) == (540, 143100), 'Forced K shell counts')
    isotropic = a_count * Fraction(25, 4) / 25
    actual = 2 * Fraction(25, 4) + (a_count - 2) / 4
    check(actual - isotropic == 12, 'Rank-25 design contradiction')
    print('Rank-25 contradiction: forced counts 540 and 143100; moment discrepancy 12.')

    # These order inputs are the classical Mathieu trio order and the hexagon
    # line count; the script checks the arithmetic, not their derivation.
    data_count, sign_group_order, trio_order, line_count = 2**22, 2**24, 64512, 2457
    line_stabilizer = sign_group_order * trio_order // data_count
    group_order = line_count * line_stabilizer
    check(line_stabilizer == 2**5 * (trio_order // 8) == 258048, 'Line stabilizer order')
    check(group_order == 634023936 == 2**12 * 3**5 * 7**2 * 13, 'Group order')
    check(2 * group_order == 1268047872, 'Full lattice automorphism order')
    print('Orders: line stabilizer 258048; Aut^+(L) 634023936; Aut(L) 1268047872.')
    check_intersection_numbers()
    check_gegenbauer()
    check_theta_series()
    check_albert_normalization()
    print('All exact checks passed.')


if __name__ == '__main__':
    main()

